Kinetic aspects of the ion current layer in a reconnection outflow exhaust

Kinetic aspects of the ion current layer at the center of a reconnection outflow exhaust near the X-type region are investigated by a two-dimensional particle-in-cell (PIC) simulation. The layer consists of magnetized electrons and unmagnetized ions that carry a perpendicular electric current. The ion fluid appears to be nonideal, sub-Alfvenic, and nondissipative. The ion velocity distribution functions contain multiple populations such as global Speiser ions, local Speiser ions, and trapped ions. The particle motion of the local Speiser ions in an appropriately rotated coordinate system explains the ion fluid properties very well. The trapped ions are the first demonstration of the regular orbits in the chaotic particle dynamics [Chen and Palmadesso, J. Geophys. Res., 91, 1499 (1986)] in self-consistent PIC simulations. They would be observational signatures in the ion current layer near reconnection sites.

==> ancillary_files_CP86/RK.h <==
// ------------------------------------------------------ -*- C++ -*-
//     RK.h         by S.Zenitani     last updated : 1999/05/24 
// ------------------------------------------------------------------
//   invariant matrix for 4/6th order Runge-Kutta Method


#ifndef _Z_RK_H_
#define _Z_RK_H_

#include <vector3.h>


const double st44[4][4] = {
  { 0.5, 0.0, 0.0,  0.5 },
  { 0.0, 0.5, 0.0,  0.5 },
  { 0.0, 0.0, 1.0,  1.0 },
  { 0.166666666666667,
    0.333333333333333,
    0.333333333333333,
    0.166666666666667
  }
};

const double st76[7][7] = {
  {
    0.33333333333333333333, 
    0.0, 
    0.0,
    0.0,
    0.0,
    0.0,
    0.33333333333333333333
  },
  {
    0.0,
    0.66666666666666666667, 
    0.0,
    0.0,
    0.0,
    0.0,
    0.66666666666666666667
  },
  {
    0.083333333333333333333, 
    0.33333333333333333333, 
    -0.083333333333333333333, 
    0.0, 
    0.0, 
    0.0,
    0.333333333333333333333
  },
  {
    -0.0625, 
    1.125, 
    -0.1875, 
    -0.375, 
    0.0, 
    0.0,
    0.5
  },
  {
    0.0, 
    1.125, 
    -0.375, 
    -0.75, 
    0.5, 
    0.0,
    0.5
  },
  {
    0.204545454545454545455, 
    -0.81818181818181818182, 
    1.43181818181818181818, 
    1.63636363636363636364, 
    0.0, 
    -1.45454545454545454545,
    1.0
  },
  {
    0.091666666666666666667,
    0.0,                    
    0.675,                  
    0.675,                  
    -0.266666666666666666667,
    -0.266666666666666666667,
    0.091666666666666666667
  }
};


vector3 f( const vector3&, const double& );
double  f( const double& , const double& );


void RK4( vector3& y, vector3 (*f)( const vector3&, const double& ),
	  double& x, const double& h )
{
  static int i,j;
  static vector3 k[4];
  static vector3 tmp;

  // k1
  k[0] = f( y, x );
  
  // k2 ... k4
  for( i=0; i<3; i++ ){
    tmp = st44[i][0] * k[0];
    for( j=1; j<(i+1); j++ ){
      tmp += st44[i][j] * k[j];
    }
    k[i+1] = f( y+tmp*h, x+st44[i][3]*h );
  }
  
  tmp = st44[3][0] * k[0];
  for( j=1; j<4; j++ ){
    tmp += st44[3][j] * k[j];
  }

  x += h;
  y += tmp*h;
  return;

}

void RK4( double& y, double (*f)( const double&, const double& ),
	  double& x, const double& h )
{
  static int i,j;
  static double k[4];
  static double tmp;

  // k1
  k[0] = f( y, x );
  
  // k2 ... k4
  for( i=0; i<3; i++ ){
    tmp = st44[i][0] * k[0];
    for( j=1; j<(i+1); j++ ){
      tmp += st44[i][j] * k[j];
    }
    k[i+1] = f( y+tmp*h, x+st44[i][3]*h );
  }
  
  tmp = st44[3][0] * k[0];
  for( j=1; j<4; j++ ){
    tmp += st44[3][j] * k[j];
  }

  x += h;
  y += tmp*h;
  return;

}


void RK6( vector3& y, vector3 (*f)( const vector3, const double& ),
	  double& x, const double& h )
{
  static int i,j;
  static vector3 k[7];
  static vector3 tmp;
  
  // k1
  k[0] = f( y, x );

  // k2 ... k7
  for( i=0; i<6; i++ ){
    tmp = st76[i][0] * k[0];
    for( j=1; j<(i+1); j++ ){
      tmp += st76[i][j] * k[j];
      }
    k[i+1] = f( y+tmp*h, x+st76[i][6]*h );
  }
  
  tmp = st76[6][0] * k[0];
  for( j=1; j<7; j++ ){
    tmp += st76[6][j] * k[j];
  }

  x += h;
  y += tmp*h;
  return;

}


void RK6( double& y, double (*f)( const double&, const double& ),
	  double& x, const double& h )
{
  static int i,j;
  static double k[7];
  static double tmp;
  
  // k1
  k[0] = f( y, x );

  // k2 ... k7
  for( i=0; i<6; i++ ){
    tmp = st76[i][0] * k[0];
    for( j=1; j<(i+1); j++ ){
      tmp += st76[i][j] * k[j];
      }
    k[i+1] = f( y+tmp*h, x+st76[i][6]*h );
  }
  
  tmp = st76[6][0] * k[0];
  for( j=1; j<7; j++ ){
    tmp += st76[6][j] * k[j];
  }

  x += h;
  y += tmp*h;
  return;

}

# endif

// end


==> ancillary_files_CP86/multi.cpp <==
#include <particle.h>
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <time.h>

// ************* kappa parameter *************************************
const double kappa = 0.36178;
// const double kappa = sqrt(sqrt(1.0/(2*500))); // C&P H=500
// ************* kappa parameter *************************************

// ************* particle number *************************************
const int np = 256;
// ************* particle number *************************************


// electric field
vector3 E( const vector3& _r ){
  vector3 _E( 0.0, 0.0, 0.0 );
  return _E;
}
// magnetic field model
vector3 B( const vector3& _r ){
  vector3 _B( _r.z, 0.0, kappa );
  return _B;
}
// force
vector3 F( const vector3& _r, const vector3& _v,
           const  double& _t, const  double& _q ){
  return _q * ( E(_r) + _v * B(_r) );
}

int main()
{
  double dt = 0.01;
  particle p, pp, po;
  srand((unsigned) time(NULL)); // srand() may not be random enough on OSX/gcc

  // particle loop
  for( int ip=1; ip<=np; ip++ ){

    fprintf( stderr, "running %d/%d th particle...\n", ip, np);

    // init
    p.sett(0);  p.setm(1);  p.setq(1);
    p.setr(0.0,0.0,0.0);
    p.setv(0.0,0.0,0.0);

    // ********** random scattering ***************
    double PI2 = atan(1.0) * 8.0;
    double r1, r2;
    r1 = (0.0+rand())/RAND_MAX;
    r2 = (0.0+rand())/RAND_MAX;
    p.v.x = 2*r1-1;
    r1 = sqrt( 1 - (p.v.x*p.v.x) );
    p.v.y = r1 * cos( PI2*r2 );
    p.v.z = r1 * sin( PI2*r2 );
    // adjustment
    p.r.x = -(1./kappa)*p.v.y;
    p.r.y = +(1./kappa)*p.v.x;
    // ********************************************

    // main loop
    for( int i=0; p.gett()<1000; i++ ){

//       if( i%20 == 0 ){
// 	printf( "%f %f %f %f %f %f %f %f %d\n",
// 		p.gett(),
// 		p.r.x, p.r.y, p.r.z,
// 		p.v.x, p.v.y, p.v.z,
// 		p.v.abs2(), ip );
//       }

      // midplane crossing
      if( ( p.r.z * pp.r.z ) < 0.0 ){
	// linear interpolation
	// make sure that dt is sufficiently small
	po.r = ( p.r.z * pp.r - pp.r.z * p.r ) / ( p.r.z - pp.r.z);
	po.v = ( p.r.z * pp.v - pp.r.z * p.v ) / ( p.r.z - pp.r.z);
	printf( "%f %f %f %f %f %f %d\n",
		po.r.x, po.r.y, po.r.z,
		po.v.x, po.v.y, po.v.z,
		ip );
      }
      pp = p;

      // nonrelativistic motion
      p.rk4(dt);

      // check the timestep
      if( ( B(p.r).abs() ) * dt > 0.3 ){
	fprintf( stderr, "# I am exiting ... t = %lf", p.gett() );
	return -1;
      }
    }
  }

  return 0;
}


==> ancillary_files_CP86/multi.sh <==
#!/bin/bash
./multi > data/mapmap.dat
# end


==> ancillary_files_CP86/particle.h <==
//  -*- C++ -*-
//  electromagnetic test particle code         last updated : 2001/09/27

//
//  Copyright (C) 1998-2001
//             Seiji Zenitani <zenitani@space.eps.s.u-tokyo.ac.jp>
//
//  Solar Terrestrial Physics Group, Department of Geophysics,
//  Graduate School of Science, University of Tokyo
//  7-3-1, Hongo, Bunkyo-ku, Tokyo, 113-0033, JAPAN
//
//  You may copy, use, modify and redistribute this code
//  for ANY PURPOSE, without significant change, as long as
//  all copyright notice are retained.
//  The author provides this code `as is', and declares that
//  there is no warranty for it.
//
//
// *** History ***
//
// 1998/10/10  Ver 0.1   started
// 1999/03/10  Ver 1.0   stable release
// 2000/09/28      1.1   ready for relativistic motion
// 2001/09/27  Ver 1.5   integrated with relativistic version
// 

// *** Notice ***
//
//   vector3.h is required for vector operation.
//   RK.h      is required for advancing particles.
//
//   external force function,
//      vector3 F( const vector3& _r, const vector3& _v,
//                 const  double& _t, const  double&  q  );
//      must be defined in your program.


#ifndef _Z_PARTICLE_H_
#define _Z_PARTICLE_H_

#include <math.h>
#include <vector3.h>
#include <RK.h>


//
// force function F() prototype
//

vector3 F( const vector3&, const vector3&,
           const  double&, const  double& );


//
// particle class
//
// rk4(), rk6() ==> non-relativistic motion
// RK4(), RK6() ==> relativistic motion  ( c = 1.0 )
//

class particle
{

// m,q,t is PROTECTED variable.
// use functions "set/get(m,q,t)".
protected:
  double m, m_inv, q, t;

public:
  vector3 r, v;

  // constructor
  particle( void );
  
  // operator
  particle& operator  = ( const particle& );

  // get functions
  double  getm( void ) const;
  double  getq( void ) const;
  double  gett( void ) const;
  vector3 getr( void ) const;
  vector3 getv( void ) const;

  // set functions
  void setm( const double& );
  void setq( const double& );
  void sett( const double& );

  void setr( const vector3& );
  void setv( const vector3& );
  void setr( void );
  void setv( void );
  void setr( const double&, const double&, const double& );
  void setv( const double&, const double&, const double& );
  void setr( const int&, const int&, const int& );
  void setv( const int&, const int&, const int& );
  
  void reset( void );

  // non-relativistic
  void rk4( const double& );
  void rk6( const double& );

  // relativistic
  void RK4( const double& );
  void RK6( const double& );

};


// ---- constructor -----

particle::particle( void )
  : m(1.0), m_inv(1.0), q(0.0), t(0.0)
{
  r.set(); v.set();
}

// ---- operators ----
inline particle& particle::operator = ( const particle& p )
{
  m = p.m ; m_inv = p.m_inv;
  q = p.q ; t = p.t ;
  r = p.r ; v = p.v ;
  return *this;
}

// ---- member functions -----

inline double  particle::getm( void ) const{ return m; }
inline double  particle::getq( void ) const{ return q; }
inline double  particle::gett( void ) const{ return t; }
inline vector3 particle::getr( void ) const{ return r; }
inline vector3 particle::getv( void ) const{ return v; }

inline void particle::setm( const double& _m ){
  m = _m;  m_inv = 1.0 / _m;
}
inline void particle::setq( const double& _q = 0.0 ){ q = _q; }
inline void particle::sett( const double& _t = 0.0 ){ t = _t; }

inline void particle::setr( const vector3& _r ){ r = _r; }
inline void particle::setv( const vector3& _v ){ v = _v; }
inline void particle::setr( void ){ r.set(); }
inline void particle::setv( void ){ v.set(); }
inline void particle::setr( const double& _x,
                            const double& _y, const double& _z )
{
  r.set( _x, _y, _z );
}
inline void particle::setv( const double& _x,
                            const double& _y, const double& _z )
{
  v.set( _x, _y, _z );
}
inline void particle::setr( const int& _x, const int& _y, const int& _z )
{
  r.set( _x, _y, _z );
}
inline void particle::setv( const int& _x, const int& _y, const int& _z )
{
  v.set( _x, _y, _z );
}

inline void particle::reset( void ){ v.set(); r.set(); t=0.0; }


// proceed by Runge-Kutta methods
inline void particle::rk4( const double& h )
{
  register int i,j;
  static vector3 kr[4],kv[4];
  static vector3 tmpr, tmpv;

  // k1
  kr[0] = v;
  kv[0] = m_inv * F( r,v,t, q );

  // k2 ... k4
  for( i=0; i<3; i++ ){
    tmpr = st44[i][0] * kr[0];
    tmpv = st44[i][0] * kv[0];
    for( j=1; j<(i+1); j++ ){
      tmpr += st44[i][j] * kr[j];
      tmpv += st44[i][j] * kv[j];
    }
    kr[i+1] = v + tmpv*h;
    kv[i+1] = m_inv * F( r+tmpr*h,v+tmpv*h,t+st44[i][3]*h, q );
  }

  tmpr = st44[3][0] * kr[0];
  tmpv = st44[3][0] * kv[0];
  for( j=1; j<4; j++ ){
    tmpr += st44[3][j] * kr[j];
    tmpv += st44[3][j] * kv[j];
  }
  
  t += h;
  r += tmpr*h;
  v += tmpv*h;
  return;

}

// 6th order
inline void particle::rk6( const double& h )
{
  register int i,j;
  static vector3 kr[7],kv[7];
  static vector3 tmpr, tmpv;

  // k1
  kr[0] = v;
  kv[0] = m_inv * F( r,v,t, q );

  // k2 ... k7
  for( i=0; i<6; i++ ){
    tmpr = st76[i][0] * kr[0];
    tmpv = st76[i][0] * kv[0];
    for( j=1; j<(i+1); j++ ){
      tmpr += st76[i][j] * kr[j];
      tmpv += st76[i][j] * kv[j];
    }
    kr[i+1] = v + tmpv*h;
    kv[i+1] = m_inv * F( r+tmpr*h,v+tmpv*h,t+st76[i][6]*h, q );
  }
  
  tmpr = st76[6][0] * kr[0];
  tmpv = st76[6][0] * kv[0];
  for( j=1; j<7; j++ ){
    tmpr += st76[6][j] * kr[j];
    tmpv += st76[6][j] * kv[j];
  }

  t += h;
  r += tmpr*h;
  v += tmpv*h;
  return;

}

// relativistic motion
// proceed by Runge-Kutta methods
void particle::RK4( const double& h )
{
  register int i,j;
  static vector3 kr[4],kv[4];
  static vector3 tmpr, tmpv;

  // k1
  kr[0] = v.uv2v();
  kv[0] = m_inv * F( r,v,t, q );

  // k2 ... k4
  for( i=0; i<3; i++ ){
    tmpr = st44[i][0] * kr[0];
    tmpv = st44[i][0] * kv[0];
    for( j=1; j<(i+1); j++ ){
      tmpr += st44[i][j] * kr[j];
      tmpv += st44[i][j] * kv[j];
    }
    kr[i+1] = ( v+tmpv*h ).uv2v();
    kv[i+1] = m_inv * F( r+tmpr*h,v+tmpv*h,t+st44[i][3]*h, q );
  }

  tmpr = st44[3][0] * kr[0];
  tmpv = st44[3][0] * kv[0];
  for( j=1; j<4; j++ ){
    tmpr += st44[3][j] * kr[j];
    tmpv += st44[3][j] * kv[j];
  }
  
  t += h;
  r += tmpr*h;
  v += tmpv*h;
  return;

}

void particle::RK6( const double& h )
{
  register int i,j;
  static vector3 kr[7],kv[7];
  static vector3 tmpr, tmpv;

  // k1
  kr[0] = v.uv2v();
  kv[0] = m_inv * F( r,v,t, q );

  // k2 ... k7
  for( i=0; i<6; i++ ){
    tmpr = st76[i][0] * kr[0];
    tmpv = st76[i][0] * kv[0];
    for( j=1; j<(i+1); j++ ){
      tmpr += st76[i][j] * kr[j];
      tmpv += st76[i][j] * kv[j];
    }
    kr[i+1] = ( v+tmpv*h ).uv2v();
    kv[i+1] = m_inv * F( r+tmpr*h,v+tmpv*h,t+st76[i][6]*h, q );
  }
  
  tmpr = st76[6][0] * kr[0];
  tmpv = st76[6][0] * kv[0];
  for( j=1; j<7; j++ ){
    tmpr += st76[6][j] * kr[j];
    tmpv += st76[6][j] * kv[j];
  }

  t += h;
  r += tmpr*h;
  v += tmpv*h;
  return;

}

# endif

// end


==> ancillary_files_CP86/single.cpp <==
#include <particle.h>
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <time.h>

// ************* kappa parameter *************************************
const double kappa = 0.36178;
// const double kappa = sqrt(sqrt(1.0/(2*500))); // C&P H=500
// ************* kappa parameter *************************************

// electric field
vector3 E( const vector3& _r ){
  vector3 _E( 0.0, 0.0, 0.0 );
  return _E;
}
// magnetic field model
vector3 B( const vector3& _r ){
  vector3 _B( _r.z, 0.0, kappa ); // parabolic field
  //vector3 _B( tanh(_r.z), 0.0, kappa ); // modified Harris
  return _B;
}
// force
vector3 F( const vector3& _r, const vector3& _v,
           const  double& _t, const  double& _q ){
  return _q * ( E(_r) + _v * B(_r) );
}

int main()
{
  double dt = 0.01;
  particle p, pp, po;

  // init
  p.sett(0);  p.setm(1);  p.setq(1);
  p.setr(0.0,0.0,0.0);
  p.setv(0.0,0.0,0.0);

  // ********** random scattering ***************
  if(1){
    double PI2 = atan(1.0) * 8.0;
    double r1, r2;
    srand((unsigned) time(NULL)); // srand() may not be random enough on OSX/gcc
    r1 = (0.0+rand())/RAND_MAX;
    r2 = (0.0+rand())/RAND_MAX;
    p.v.x = 2*r1-1;
    r1 = sqrt( 1 - (p.v.x*p.v.x) );
    p.v.y = r1 * cos( PI2*r2 );
    p.v.z = r1 * sin( PI2*r2 );
//     printf( "%lf %lf\n", p.v.x, p.v.y );
//     return 0;
  }
  // ********** manual scattering ***************
  // turn off this by changing if(1) to if(0)
  if(1){
    double r1 = 42.103; // very close to the fixed-point (parabolic)
    //double r1 = 45.0;
    //double r1 = 70.0;
    double r2 = 3.14159265358979/180;
    p.v.x =  0.0;
    p.v.y = -sin(r1*r2);
    p.v.z =  cos(r1*r2);
  }
  // ********************************************
  // adjustment
  p.r.x = -(1./kappa)*p.v.y;
  p.r.y = +(1./kappa)*p.v.x;

  // main loop
  for( int i=0;p.gett()<1000; i++ ){

    if( i%20 == 0 ){
      fprintf( stderr, "%f %f %f %f %f %f %f %f\n",
	      p.gett(),
              p.r.x, p.r.y, p.r.z,
              p.v.x, p.v.y, p.v.z,
	      p.v.abs2() );
    }

    // midplane crossing
    if( ( p.r.z * pp.r.z ) < 0.0 ){
      // linear interpolation
      // make sure that dt is sufficiently small
      po.r = ( p.r.z * pp.r - pp.r.z * p.r ) / ( p.r.z - pp.r.z);
      po.v = ( p.r.z * pp.v - pp.r.z * p.v ) / ( p.r.z - pp.r.z);
      printf( "%f %f %f %f %f %f\n",
	      po.r.x, po.r.y, po.r.z,
	      po.v.x, po.v.y, po.v.z );
    }
    pp = p;

    // nonrelativistic motion
    p.rk4(dt);

    // check the timestep
    if( ( B(p.r).abs() ) * dt > 0.3 ){
      fprintf( stderr, "# I am exiting ... t = %lf", p.gett() );
      return -1;
    }
  }

  return 0;
}


==> ancillary_files_CP86/single.sh <==
#!/bin/bash
( ./single > data/map.dat ) >& data/orbit.dat
# end


==> ancillary_files_CP86/vector3.h <==
//  -*- C++ -*-
//  3-dimensional vector class                last updated : 2003/04/18


//
//  Copyright (C) 1998-2001
//             Seiji Zenitani <zenitani@space.eps.s.u-tokyo.ac.jp>
//
//  Solar Terrestrial Physics Group, Department of Geophysics,
//  Graduate School of Science, University of Tokyo
//  7-3-1, Hongo, Bunkyo-ku, Tokyo, 113-0033, JAPAN
//
//  You may copy, use, modify and redistribute this code
//  for ANY PURPOSE, without significant change, as long as
//  all copyright notice are retained.
//  The author provides this code `as is', and declares that
//  there is no warranty for it.
//
//
// *** History ***
//
// 1998/09/05  Ver 0.1   project started
// 1999/03/10  Ver 1.0   stable release
// 2000/03/06      1.1   relativistic functions
//                       iostream support (Thanks to S. Nakano)
// 

// *** Notice ***
//
//  To use stream operators ( '<<' for ostream and '>>' for istream ),
//  we need to include <iostream> or <iostream.h> BEFORE <vector3.h>.
//


#ifndef _Z_VECTOR3_H_
#define _Z_VECTOR3_H_

#include <math.h>


class vector3
{
public:
  double x, y, z;

  // constructor
  vector3( void );
  vector3( const double&, const double&, const double& );
  vector3( const int&, const int&, const int& );

  // operators
  vector3& operator  = ( const vector3& );
  vector3& operator += ( const vector3& );
  vector3& operator -= ( const vector3& );
  vector3& operator *= ( const double& );
  vector3& operator *= ( const int& );
  vector3& operator /= ( const double& );
  vector3& operator /= ( const int& );

  friend vector3 operator + ( const vector3& );
  friend vector3 operator - ( const vector3& );
  friend vector3 operator + ( const vector3&, const vector3& );
  friend vector3 operator - ( const vector3&, const vector3& );

  friend vector3 operator * ( const vector3&, const vector3& );
  friend double  operator % ( const vector3&, const vector3& );

  // friend operators
  friend vector3 operator * ( const double&, const vector3& );
  friend vector3 operator * ( const int&, const vector3& );
  friend vector3 operator * ( const vector3&, const double& );
  friend vector3 operator * ( const vector3&, const int& );
  friend vector3 operator / ( const vector3&, const double& );
  friend vector3 operator / ( const vector3&, const int& );

  // logical operators
  // friend int operator == ( const vector3&,  const vector3&  );
  // friend int operator != ( const vector3&,  const vector3&  );

// #ifdef _IOSTREAM_H
//   // stream operators
//   friend ostream &operator<< ( ostream &s, vector3 v );
//   friend istream &operator>> ( istream &s, vector3 v );
// #endif

  // member functions
  void set( const double&, const double&, const double& );
  void set( const int&, const int&, const int& );
  void set( void );
  void reset( void );

  double abs( void ) const;
  double abs2( void ) const;
  double gamma( void ) const;
  double ugamma( void ) const;
  vector3 v2uv( void ) const;
  vector3 uv2v( void ) const;

  // friend functions
  friend vector3 cross( const vector3&, const vector3& );
  friend double dot( const vector3&, const vector3& );
  friend double abs( const vector3& );

};


// ---- constructor ----

vector3::vector3( void )
  : x( 0.0 ), y( 0.0 ), z( 0.0 ) {}
vector3::vector3( const double& _x, const double& _y, const double& _z )
  : x( _x ), y( _y ), z( _z ) {}
vector3::vector3( const int& _x, const int& _y, const int& _z )
  : x(double(_x)), y(double(_y)), z(double(_z)) {}


// ----  operators ------

// unary operators
inline vector3& vector3::operator = ( const vector3& v )
{
  x = v.x ; y = v.y ; z = v.z ;
  return *this;
}

// assign operators
inline vector3& vector3::operator += ( const vector3& v )
{
  x += v.x ; y += v.y ; z += v.z ;
  return *this;
}
inline vector3& vector3::operator -= ( const vector3& v )
{
  x -= v.x ; y -= v.y ; z -= v.z ;
  return *this;
}

inline vector3& vector3::operator *= ( const double& d )
{
  x *= d ; y *= d ; z *= d ;
  return *this;
}
inline vector3& vector3::operator *= ( const int& i )
{
  double d = (double) i ;
  x *= d ; y *= d ; z *= d ;
  return *this;
}
inline vector3& vector3::operator /= ( const double& d )
{
  x /= d ; y /= d ; z /= d ;
  return *this;
}
inline vector3& vector3::operator /= ( const int& i )
{
  double d = (double) i ;
  x /= d ; y /= d ; z /= d ;
  return *this;
}

inline vector3 operator + ( const vector3& v )
{
  return v;
}
inline vector3 operator - ( const vector3& v )
{
  return vector3( -v.x, -v.y, -v.z );
}

// binary operators
inline vector3 operator + ( const vector3& a, const vector3& b )
{
  return vector3( a.x+b.x, a.y+b.y, a.z+b.z );
}
inline vector3 operator - ( const vector3& a, const vector3& b )
{
  return vector3( a.x-b.x, a.y-b.y, a.z-b.z );
}
inline vector3 operator * ( const vector3& a, const vector3& b )
{
  return vector3( a.y*b.z - a.z*b.y ,
                  a.z*b.x - a.x*b.z ,
                  a.x*b.y - a.y*b.x );
}
inline double  operator % ( const vector3& a, const vector3& b )
{
  return ( a.x*b.x + a.y*b.y + a.z*b.z );
}

// vector and scholar operations
inline vector3 operator * ( const double& d, const vector3& v )
{
  return vector3( d * v.x, d * v.y, d * v.z );
}
inline vector3 operator * ( const int& i, const vector3& v )
{
  double d = (double)i ;
  return vector3( d * v.x, d * v.y, d * v.z );
}
inline vector3 operator * ( const vector3& v, const double& d )
{
  return vector3( d * v.x, d * v.y, d * v.z );
}
inline vector3 operator * ( const vector3& v, const int& i )
{
  double d = (double)i ;
  return vector3( d * v.x, d * v.y, d * v.z );
}
inline vector3 operator / ( const vector3& v, const double& d )
{
  return vector3( v.x/d , v.y/d, v.z/d );
}
inline vector3 operator / ( const vector3& v, const int& i )
{
  double d = (double)i ;
  return vector3( v.x/d , v.y/d, v.z/d );
}

// logical operators
// int operator == ( const vector3& a, const vector3& b )
// {
//   return (( a.x == b.x ) && ( a.y == b.y ) && ( a.z == b.z ));
// }
// int operator != ( const vector3& a, const vector3& b )
// {
//   return (( a.x != b.x ) || ( a.y != b.y ) || ( a.z != b.z ));
// }

// #ifdef _IOSTREAM_H
// // stream operators
// ostream &operator<< ( ostream &s, vector3 v )
// {
//   s << v.x << ", " << v.y << ", " << v.z;
//   return s;
// }

// istream &operator>> ( istream &s, vector3 &v )
// {
//   s >> v.x >> v.y >> v.z;
//   return s;
// }
// #endif


// ---- member functions ------

void vector3::set( const double& _x, const double& _y, const double& _z )
{
  x = _x ; y = _y ; z = _z ;
}
void vector3::set( const int& _x, const int& _y, const int& _z )
{
  x = (double)_x ; y = (double)_y ; z = (double)_z ;
}
void vector3::set( void ){   x = 0.0 ; y = 0.0 ; z = 0.0 ; }
void vector3::reset( void ){ x = 0.0 ; y = 0.0 ; z = 0.0 ; }

inline double vector3::abs2( void ) const
{
  return( x*x + y*y + z*z );
}
inline double vector3::abs( void ) const
{
  return sqrt( x*x + y*y + z*z );
}
inline double vector3::gamma( void ) const
{
  return 1.0 / sqrt( 1.0 - x*x - y*y - z*z );
}
inline double vector3::ugamma( void ) const
{
  return sqrt( 1.0 + x*x + y*y + z*z );
}
inline vector3 vector3::v2uv( void ) const
{
  double f = 1.0 / sqrt( 1.0 - x*x - y*y - z*z );
  return vector3( f*x, f*y, f*z );
}
inline vector3 vector3::uv2v( void ) const
{
  double f = 1.0 / sqrt( 1.0 + x*x + y*y + z*z );
  return vector3( f*x, f*y, f*z );
}


// ---- useful functions ------

vector3 cross( const vector3& a, const vector3& b )
{
  return( a * b );
}
double dot( const vector3& a, const vector3& b )
{
  return( a % b );
}
double abs( const vector3& v )
{
  return( v.abs() );
}

# endif

// end


==> arxiv/ancillary_files_CP86/RK.h <==
// ------------------------------------------------------ -*- C++ -*-
//     RK.h         by S.Zenitani     last updated : 1999/05/24 
// ------------------------------------------------------------------
//   invariant matrix for 4/6th order Runge-Kutta Method


#ifndef _Z_RK_H_
#define _Z_RK_H_

#include <vector3.h>


const double st44[4][4] = {
  { 0.5, 0.0, 0.0,  0.5 },
  { 0.0, 0.5, 0.0,  0.5 },
  { 0.0, 0.0, 1.0,  1.0 },
  { 0.166666666666667,
    0.333333333333333,
    0.333333333333333,
    0.166666666666667
  }
};

const double st76[7][7] = {
  {
    0.33333333333333333333, 
    0.0, 
    0.0,
    0.0,
    0.0,
    0.0,
    0.33333333333333333333
  },
  {
    0.0,
    0.66666666666666666667, 
    0.0,
    0.0,
    0.0,
    0.0,
    0.66666666666666666667
  },
  {
    0.083333333333333333333, 
    0.33333333333333333333, 
    -0.083333333333333333333, 
    0.0, 
    0.0, 
    0.0,
    0.333333333333333333333
  },
  {
    -0.0625, 
    1.125, 
    -0.1875, 
    -0.375, 
    0.0, 
    0.0,
    0.5
  },
  {
    0.0, 
    1.125, 
    -0.375, 
    -0.75, 
    0.5, 
    0.0,
    0.5
  },
  {
    0.204545454545454545455, 
    -0.81818181818181818182, 
    1.43181818181818181818, 
    1.63636363636363636364, 
    0.0, 
    -1.45454545454545454545,
    1.0
  },
  {
    0.091666666666666666667,
    0.0,                    
    0.675,                  
    0.675,                  
    -0.266666666666666666667,
    -0.266666666666666666667,
    0.091666666666666666667
  }
};


vector3 f( const vector3&, const double& );
double  f( const double& , const double& );


void RK4( vector3& y, vector3 (*f)( const vector3&, const double& ),
	  double& x, const double& h )
{
  static int i,j;
  static vector3 k[4];
  static vector3 tmp;

  // k1
  k[0] = f( y, x );
  
  // k2 ... k4
  for( i=0; i<3; i++ ){
    tmp = st44[i][0] * k[0];
    for( j=1; j<(i+1); j++ ){
      tmp += st44[i][j] * k[j];
    }
    k[i+1] = f( y+tmp*h, x+st44[i][3]*h );
  }
  
  tmp = st44[3][0] * k[0];
  for( j=1; j<4; j++ ){
    tmp += st44[3][j] * k[j];
  }

  x += h;
  y += tmp*h;
  return;

}

void RK4( double& y, double (*f)( const double&, const double& ),
	  double& x, const double& h )
{
  static int i,j;
  static double k[4];
  static double tmp;

  // k1
  k[0] = f( y, x );
  
  // k2 ... k4
  for( i=0; i<3; i++ ){
    tmp = st44[i][0] * k[0];
    for( j=1; j<(i+1); j++ ){
      tmp += st44[i][j] * k[j];
    }
    k[i+1] = f( y+tmp*h, x+st44[i][3]*h );
  }
  
  tmp = st44[3][0] * k[0];
  for( j=1; j<4; j++ ){
    tmp += st44[3][j] * k[j];
  }

  x += h;
  y += tmp*h;
  return;

}


void RK6( vector3& y, vector3 (*f)( const vector3, const double& ),
	  double& x, const double& h )
{
  static int i,j;
  static vector3 k[7];
  static vector3 tmp;
  
  // k1
  k[0] = f( y, x );

  // k2 ... k7
  for( i=0; i<6; i++ ){
    tmp = st76[i][0] * k[0];
    for( j=1; j<(i+1); j++ ){
      tmp += st76[i][j] * k[j];
      }
    k[i+1] = f( y+tmp*h, x+st76[i][6]*h );
  }
  
  tmp = st76[6][0] * k[0];
  for( j=1; j<7; j++ ){
    tmp += st76[6][j] * k[j];
  }

  x += h;
  y += tmp*h;
  return;

}


void RK6( double& y, double (*f)( const double&, const double& ),
	  double& x, const double& h )
{
  static int i,j;
  static double k[7];
  static double tmp;
  
  // k1
  k[0] = f( y, x );

  // k2 ... k7
  for( i=0; i<6; i++ ){
    tmp = st76[i][0] * k[0];
    for( j=1; j<(i+1); j++ ){
      tmp += st76[i][j] * k[j];
      }
    k[i+1] = f( y+tmp*h, x+st76[i][6]*h );
  }
  
  tmp = st76[6][0] * k[0];
  for( j=1; j<7; j++ ){
    tmp += st76[6][j] * k[j];
  }

  x += h;
  y += tmp*h;
  return;

}

# endif

// end


==> arxiv/ancillary_files_CP86/multi.cpp <==
#include <particle.h>
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <time.h>

// ************* kappa parameter *************************************
const double kappa = 0.36178;
// const double kappa = sqrt(sqrt(1.0/(2*500))); // C&P H=500
// ************* kappa parameter *************************************

// ************* particle number *************************************
const int np = 256;
// ************* particle number *************************************


// electric field
vector3 E( const vector3& _r ){
  vector3 _E( 0.0, 0.0, 0.0 );
  return _E;
}
// magnetic field model
vector3 B( const vector3& _r ){
  vector3 _B( _r.z, 0.0, kappa );
  return _B;
}
// force
vector3 F( const vector3& _r, const vector3& _v,
           const  double& _t, const  double& _q ){
  return _q * ( E(_r) + _v * B(_r) );
}

int main()
{
  double dt = 0.01;
  particle p, pp, po;
  srand((unsigned) time(NULL)); // srand() may not be random enough on OSX/gcc

  // particle loop
  for( int ip=1; ip<=np; ip++ ){

    fprintf( stderr, "running %d/%d th particle...\n", ip, np);

    // init
    p.sett(0);  p.setm(1);  p.setq(1);
    p.setr(0.0,0.0,0.0);
    p.setv(0.0,0.0,0.0);

    // ********** random scattering ***************
    double PI2 = atan(1.0) * 8.0;
    double r1, r2;
    r1 = (0.0+rand())/RAND_MAX;
    r2 = (0.0+rand())/RAND_MAX;
    p.v.x = 2*r1-1;
    r1 = sqrt( 1 - (p.v.x*p.v.x) );
    p.v.y = r1 * cos( PI2*r2 );
    p.v.z = r1 * sin( PI2*r2 );
    // adjustment
    p.r.x = -(1./kappa)*p.v.y;
    p.r.y = +(1./kappa)*p.v.x;
    // ********************************************

    // main loop
    for( int i=0; p.gett()<1000; i++ ){

//       if( i%20 == 0 ){
// 	printf( "%f %f %f %f %f %f %f %f %d\n",
// 		p.gett(),
// 		p.r.x, p.r.y, p.r.z,
// 		p.v.x, p.v.y, p.v.z,
// 		p.v.abs2(), ip );
//       }

      // midplane crossing
      if( ( p.r.z * pp.r.z ) < 0.0 ){
	// linear interpolation
	// make sure that dt is sufficiently small
	po.r = ( p.r.z * pp.r - pp.r.z * p.r ) / ( p.r.z - pp.r.z);
	po.v = ( p.r.z * pp.v - pp.r.z * p.v ) / ( p.r.z - pp.r.z);
	printf( "%f %f %f %f %f %f %d\n",
		po.r.x, po.r.y, po.r.z,
		po.v.x, po.v.y, po.v.z,
		ip );
      }
      pp = p;

      // nonrelativistic motion
      p.rk4(dt);

      // check the timestep
      if( ( B(p.r).abs() ) * dt > 0.3 ){
	fprintf( stderr, "# I am exiting ... t = %lf", p.gett() );
	return -1;
      }
    }
  }

  return 0;
}


==> arxiv/ancillary_files_CP86/multi.sh <==
#!/bin/bash
./multi > data/mapmap.dat
# end


==> arxiv/ancillary_files_CP86/particle.h <==
//  -*- C++ -*-
//  electromagnetic test particle code         last updated : 2001/09/27

//
//  Copyright (C) 1998-2001
//             Seiji Zenitani <zenitani@space.eps.s.u-tokyo.ac.jp>
//
//  Solar Terrestrial Physics Group, Department of Geophysics,
//  Graduate School of Science, University of Tokyo
//  7-3-1, Hongo, Bunkyo-ku, Tokyo, 113-0033, JAPAN
//
//  You may copy, use, modify and redistribute this code
//  for ANY PURPOSE, without significant change, as long as
//  all copyright notice are retained.
//  The author provides this code `as is', and declares that
//  there is no warranty for it.
//
//
// *** History ***
//
// 1998/10/10  Ver 0.1   started
// 1999/03/10  Ver 1.0   stable release
// 2000/09/28      1.1   ready for relativistic motion
// 2001/09/27  Ver 1.5   integrated with relativistic version
// 

// *** Notice ***
//
//   vector3.h is required for vector operation.
//   RK.h      is required for advancing particles.
//
//   external force function,
//      vector3 F( const vector3& _r, const vector3& _v,
//                 const  double& _t, const  double&  q  );
//      must be defined in your program.


#ifndef _Z_PARTICLE_H_
#define _Z_PARTICLE_H_

#include <math.h>
#include <vector3.h>
#include <RK.h>


//
// force function F() prototype
//

vector3 F( const vector3&, const vector3&,
           const  double&, const  double& );


//
// particle class
//
// rk4(), rk6() ==> non-relativistic motion
// RK4(), RK6() ==> relativistic motion  ( c = 1.0 )
//

class particle
{

// m,q,t is PROTECTED variable.
// use functions "set/get(m,q,t)".
protected:
  double m, m_inv, q, t;

public:
  vector3 r, v;

  // constructor
  particle( void );
  
  // operator
  particle& operator  = ( const particle& );

  // get functions
  double  getm( void ) const;
  double  getq( void ) const;
  double  gett( void ) const;
  vector3 getr( void ) const;
  vector3 getv( void ) const;

  // set functions
  void setm( const double& );
  void setq( const double& );
  void sett( const double& );

  void setr( const vector3& );
  void setv( const vector3& );
  void setr( void );
  void setv( void );
  void setr( const double&, const double&, const double& );
  void setv( const double&, const double&, const double& );
  void setr( const int&, const int&, const int& );
  void setv( const int&, const int&, const int& );
  
  void reset( void );

  // non-relativistic
  void rk4( const double& );
  void rk6( const double& );

  // relativistic
  void RK4( const double& );
  void RK6( const double& );

};


// ---- constructor -----

particle::particle( void )
  : m(1.0), m_inv(1.0), q(0.0), t(0.0)
{
  r.set(); v.set();
}

// ---- operators ----
inline particle& particle::operator = ( const particle& p )
{
  m = p.m ; m_inv = p.m_inv;
  q = p.q ; t = p.t ;
  r = p.r ; v = p.v ;
  return *this;
}

// ---- member functions -----

inline double  particle::getm( void ) const{ return m; }
inline double  particle::getq( void ) const{ return q; }
inline double  particle::gett( void ) const{ return t; }
inline vector3 particle::getr( void ) const{ return r; }
inline vector3 particle::getv( void ) const{ return v; }

inline void particle::setm( const double& _m ){
  m = _m;  m_inv = 1.0 / _m;
}
inline void particle::setq( const double& _q = 0.0 ){ q = _q; }
inline void particle::sett( const double& _t = 0.0 ){ t = _t; }

inline void particle::setr( const vector3& _r ){ r = _r; }
inline void particle::setv( const vector3& _v ){ v = _v; }
inline void particle::setr( void ){ r.set(); }
inline void particle::setv( void ){ v.set(); }
inline void particle::setr( const double& _x,
                            const double& _y, const double& _z )
{
  r.set( _x, _y, _z );
}
inline void particle::setv( const double& _x,
                            const double& _y, const double& _z )
{
  v.set( _x, _y, _z );
}
inline void particle::setr( const int& _x, const int& _y, const int& _z )
{
  r.set( _x, _y, _z );
}
inline void particle::setv( const int& _x, const int& _y, const int& _z )
{
  v.set( _x, _y, _z );
}

inline void particle::reset( void ){ v.set(); r.set(); t=0.0; }


// proceed by Runge-Kutta methods
inline void particle::rk4( const double& h )
{
  register int i,j;
  static vector3 kr[4],kv[4];
  static vector3 tmpr, tmpv;

  // k1
  kr[0] = v;
  kv[0] = m_inv * F( r,v,t, q );

  // k2 ... k4
  for( i=0; i<3; i++ ){
    tmpr = st44[i][0] * kr[0];
    tmpv = st44[i][0] * kv[0];
    for( j=1; j<(i+1); j++ ){
      tmpr += st44[i][j] * kr[j];
      tmpv += st44[i][j] * kv[j];
    }
    kr[i+1] = v + tmpv*h;
    kv[i+1] = m_inv * F( r+tmpr*h,v+tmpv*h,t+st44[i][3]*h, q );
  }

  tmpr = st44[3][0] * kr[0];
  tmpv = st44[3][0] * kv[0];
  for( j=1; j<4; j++ ){
    tmpr += st44[3][j] * kr[j];
    tmpv += st44[3][j] * kv[j];
  }
  
  t += h;
  r += tmpr*h;
  v += tmpv*h;
  return;

}

// 6th order
inline void particle::rk6( const double& h )
{
  register int i,j;
  static vector3 kr[7],kv[7];
  static vector3 tmpr, tmpv;

  // k1
  kr[0] = v;
  kv[0] = m_inv * F( r,v,t, q );

  // k2 ... k7
  for( i=0; i<6; i++ ){
    tmpr = st76[i][0] * kr[0];
    tmpv = st76[i][0] * kv[0];
    for( j=1; j<(i+1); j++ ){
      tmpr += st76[i][j] * kr[j];
      tmpv += st76[i][j] * kv[j];
    }
    kr[i+1] = v + tmpv*h;
    kv[i+1] = m_inv * F( r+tmpr*h,v+tmpv*h,t+st76[i][6]*h, q );
  }
  
  tmpr = st76[6][0] * kr[0];
  tmpv = st76[6][0] * kv[0];
  for( j=1; j<7; j++ ){
    tmpr += st76[6][j] * kr[j];
    tmpv += st76[6][j] * kv[j];
  }

  t += h;
  r += tmpr*h;
  v += tmpv*h;
  return;

}

// relativistic motion
// proceed by Runge-Kutta methods
void particle::RK4( const double& h )
{
  register int i,j;
  static vector3 kr[4],kv[4];
  static vector3 tmpr, tmpv;

  // k1
  kr[0] = v.uv2v();
  kv[0] = m_inv * F( r,v,t, q );

  // k2 ... k4
  for( i=0; i<3; i++ ){
    tmpr = st44[i][0] * kr[0];
    tmpv = st44[i][0] * kv[0];
    for( j=1; j<(i+1); j++ ){
      tmpr += st44[i][j] * kr[j];
      tmpv += st44[i][j] * kv[j];
    }
    kr[i+1] = ( v+tmpv*h ).uv2v();
    kv[i+1] = m_inv * F( r+tmpr*h,v+tmpv*h,t+st44[i][3]*h, q );
  }

  tmpr = st44[3][0] * kr[0];
  tmpv = st44[3][0] * kv[0];
  for( j=1; j<4; j++ ){
    tmpr += st44[3][j] * kr[j];
    tmpv += st44[3][j] * kv[j];
  }
  
  t += h;
  r += tmpr*h;
  v += tmpv*h;
  return;

}

void particle::RK6( const double& h )
{
  register int i,j;
  static vector3 kr[7],kv[7];
  static vector3 tmpr, tmpv;

  // k1
  kr[0] = v.uv2v();
  kv[0] = m_inv * F( r,v,t, q );

  // k2 ... k7
  for( i=0; i<6; i++ ){
    tmpr = st76[i][0] * kr[0];
    tmpv = st76[i][0] * kv[0];
    for( j=1; j<(i+1); j++ ){
      tmpr += st76[i][j] * kr[j];
      tmpv += st76[i][j] * kv[j];
    }
    kr[i+1] = ( v+tmpv*h ).uv2v();
    kv[i+1] = m_inv * F( r+tmpr*h,v+tmpv*h,t+st76[i][6]*h, q );
  }
  
  tmpr = st76[6][0] * kr[0];
  tmpv = st76[6][0] * kv[0];
  for( j=1; j<7; j++ ){
    tmpr += st76[6][j] * kr[j];
    tmpv += st76[6][j] * kv[j];
  }

  t += h;
  r += tmpr*h;
  v += tmpv*h;
  return;

}

# endif

// end


==> arxiv/ancillary_files_CP86/single.cpp <==
#include <particle.h>
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <time.h>

// ************* kappa parameter *************************************
const double kappa = 0.36178;
// const double kappa = sqrt(sqrt(1.0/(2*500))); // C&P H=500
// ************* kappa parameter *************************************

// electric field
vector3 E( const vector3& _r ){
  vector3 _E( 0.0, 0.0, 0.0 );
  return _E;
}
// magnetic field model
vector3 B( const vector3& _r ){
  vector3 _B( _r.z, 0.0, kappa ); // parabolic field
  //vector3 _B( tanh(_r.z), 0.0, kappa ); // modified Harris
  return _B;
}
// force
vector3 F( const vector3& _r, const vector3& _v,
           const  double& _t, const  double& _q ){
  return _q * ( E(_r) + _v * B(_r) );
}

int main()
{
  double dt = 0.01;
  particle p, pp, po;

  // init
  p.sett(0);  p.setm(1);  p.setq(1);
  p.setr(0.0,0.0,0.0);
  p.setv(0.0,0.0,0.0);

  // ********** random scattering ***************
  if(1){
    double PI2 = atan(1.0) * 8.0;
    double r1, r2;
    srand((unsigned) time(NULL)); // srand() may not be random enough on OSX/gcc
    r1 = (0.0+rand())/RAND_MAX;
    r2 = (0.0+rand())/RAND_MAX;
    p.v.x = 2*r1-1;
    r1 = sqrt( 1 - (p.v.x*p.v.x) );
    p.v.y = r1 * cos( PI2*r2 );
    p.v.z = r1 * sin( PI2*r2 );
//     printf( "%lf %lf\n", p.v.x, p.v.y );
//     return 0;
  }
  // ********** manual scattering ***************
  // turn off this by changing if(1) to if(0)
  if(1){
    double r1 = 42.103; // very close to the fixed-point (parabolic)
    //double r1 = 45.0;
    //double r1 = 70.0;
    double r2 = 3.14159265358979/180;
    p.v.x =  0.0;
    p.v.y = -sin(r1*r2);
    p.v.z =  cos(r1*r2);
  }
  // ********************************************
  // adjustment
  p.r.x = -(1./kappa)*p.v.y;
  p.r.y = +(1./kappa)*p.v.x;

  // main loop
  for( int i=0;p.gett()<1000; i++ ){

    if( i%20 == 0 ){
      fprintf( stderr, "%f %f %f %f %f %f %f %f\n",
	      p.gett(),
              p.r.x, p.r.y, p.r.z,
              p.v.x, p.v.y, p.v.z,
	      p.v.abs2() );
    }

    // midplane crossing
    if( ( p.r.z * pp.r.z ) < 0.0 ){
      // linear interpolation
      // make sure that dt is sufficiently small
      po.r = ( p.r.z * pp.r - pp.r.z * p.r ) / ( p.r.z - pp.r.z);
      po.v = ( p.r.z * pp.v - pp.r.z * p.v ) / ( p.r.z - pp.r.z);
      printf( "%f %f %f %f %f %f\n",
	      po.r.x, po.r.y, po.r.z,
	      po.v.x, po.v.y, po.v.z );
    }
    pp = p;

    // nonrelativistic motion
    p.rk4(dt);

    // check the timestep
    if( ( B(p.r).abs() ) * dt > 0.3 ){
      fprintf( stderr, "# I am exiting ... t = %lf", p.gett() );
      return -1;
    }
  }

  return 0;
}


==> arxiv/ancillary_files_CP86/single.sh <==
#!/bin/bash
( ./single > data/map.dat ) >& data/orbit.dat
# end


==> arxiv/ancillary_files_CP86/vector3.h <==
//  -*- C++ -*-
//  3-dimensional vector class                last updated : 2003/04/18


//
//  Copyright (C) 1998-2001
//             Seiji Zenitani <zenitani@space.eps.s.u-tokyo.ac.jp>
//
//  Solar Terrestrial Physics Group, Department of Geophysics,
//  Graduate School of Science, University of Tokyo
//  7-3-1, Hongo, Bunkyo-ku, Tokyo, 113-0033, JAPAN
//
//  You may copy, use, modify and redistribute this code
//  for ANY PURPOSE, without significant change, as long as
//  all copyright notice are retained.
//  The author provides this code `as is', and declares that
//  there is no warranty for it.
//
//
// *** History ***
//
// 1998/09/05  Ver 0.1   project started
// 1999/03/10  Ver 1.0   stable release
// 2000/03/06      1.1   relativistic functions
//                       iostream support (Thanks to S. Nakano)
// 

// *** Notice ***
//
//  To use stream operators ( '<<' for ostream and '>>' for istream ),
//  we need to include <iostream> or <iostream.h> BEFORE <vector3.h>.
//


#ifndef _Z_VECTOR3_H_
#define _Z_VECTOR3_H_

#include <math.h>


class vector3
{
public:
  double x, y, z;

  // constructor
  vector3( void );
  vector3( const double&, const double&, const double& );
  vector3( const int&, const int&, const int& );

  // operators
  vector3& operator  = ( const vector3& );
  vector3& operator += ( const vector3& );
  vector3& operator -= ( const vector3& );
  vector3& operator *= ( const double& );
  vector3& operator *= ( const int& );
  vector3& operator /= ( const double& );
  vector3& operator /= ( const int& );

  friend vector3 operator + ( const vector3& );
  friend vector3 operator - ( const vector3& );
  friend vector3 operator + ( const vector3&, const vector3& );
  friend vector3 operator - ( const vector3&, const vector3& );

  friend vector3 operator * ( const vector3&, const vector3& );
  friend double  operator % ( const vector3&, const vector3& );

  // friend operators
  friend vector3 operator * ( const double&, const vector3& );
  friend vector3 operator * ( const int&, const vector3& );
  friend vector3 operator * ( const vector3&, const double& );
  friend vector3 operator * ( const vector3&, const int& );
  friend vector3 operator / ( const vector3&, const double& );
  friend vector3 operator / ( const vector3&, const int& );

  // logical operators
  // friend int operator == ( const vector3&,  const vector3&  );
  // friend int operator != ( const vector3&,  const vector3&  );

// #ifdef _IOSTREAM_H
//   // stream operators
//   friend ostream &operator<< ( ostream &s, vector3 v );
//   friend istream &operator>> ( istream &s, vector3 v );
// #endif

  // member functions
  void set( const double&, const double&, const double& );
  void set( const int&, const int&, const int& );
  void set( void );
  void reset( void );

  double abs( void ) const;
  double abs2( void ) const;
  double gamma( void ) const;
  double ugamma( void ) const;
  vector3 v2uv( void ) const;
  vector3 uv2v( void ) const;

  // friend functions
  friend vector3 cross( const vector3&, const vector3& );
  friend double dot( const vector3&, const vector3& );
  friend double abs( const vector3& );

};


// ---- constructor ----

vector3::vector3( void )
  : x( 0.0 ), y( 0.0 ), z( 0.0 ) {}
vector3::vector3( const double& _x, const double& _y, const double& _z )
  : x( _x ), y( _y ), z( _z ) {}
vector3::vector3( const int& _x, const int& _y, const int& _z )
  : x(double(_x)), y(double(_y)), z(double(_z)) {}


// ----  operators ------

// unary operators
inline vector3& vector3::operator = ( const vector3& v )
{
  x = v.x ; y = v.y ; z = v.z ;
  return *this;
}

// assign operators
inline vector3& vector3::operator += ( const vector3& v )
{
  x += v.x ; y += v.y ; z += v.z ;
  return *this;
}
inline vector3& vector3::operator -= ( const vector3& v )
{
  x -= v.x ; y -= v.y ; z -= v.z ;
  return *this;
}

inline vector3& vector3::operator *= ( const double& d )
{
  x *= d ; y *= d ; z *= d ;
  return *this;
}
inline vector3& vector3::operator *= ( const int& i )
{
  double d = (double) i ;
  x *= d ; y *= d ; z *= d ;
  return *this;
}
inline vector3& vector3::operator /= ( const double& d )
{
  x /= d ; y /= d ; z /= d ;
  return *this;
}
inline vector3& vector3::operator /= ( const int& i )
{
  double d = (double) i ;
  x /= d ; y /= d ; z /= d ;
  return *this;
}

inline vector3 operator + ( const vector3& v )
{
  return v;
}
inline vector3 operator - ( const vector3& v )
{
  return vector3( -v.x, -v.y, -v.z );
}

// binary operators
inline vector3 operator + ( const vector3& a, const vector3& b )
{
  return vector3( a.x+b.x, a.y+b.y, a.z+b.z );
}
inline vector3 operator - ( const vector3& a, const vector3& b )
{
  return vector3( a.x-b.x, a.y-b.y, a.z-b.z );
}
inline vector3 operator * ( const vector3& a, const vector3& b )
{
  return vector3( a.y*b.z - a.z*b.y ,
                  a.z*b.x - a.x*b.z ,
                  a.x*b.y - a.y*b.x );
}
inline double  operator % ( const vector3& a, const vector3& b )
{
  return ( a.x*b.x + a.y*b.y + a.z*b.z );
}

// vector and scholar operations
inline vector3 operator * ( const double& d, const vector3& v )
{
  return vector3( d * v.x, d * v.y, d * v.z );
}
inline vector3 operator * ( const int& i, const vector3& v )
{
  double d = (double)i ;
  return vector3( d * v.x, d * v.y, d * v.z );
}
inline vector3 operator * ( const vector3& v, const double& d )
{
  return vector3( d * v.x, d * v.y, d * v.z );
}
inline vector3 operator * ( const vector3& v, const int& i )
{
  double d = (double)i ;
  return vector3( d * v.x, d * v.y, d * v.z );
}
inline vector3 operator / ( const vector3& v, const double& d )
{
  return vector3( v.x/d , v.y/d, v.z/d );
}
inline vector3 operator / ( const vector3& v, const int& i )
{
  double d = (double)i ;
  return vector3( v.x/d , v.y/d, v.z/d );
}

// logical operators
// int operator == ( const vector3& a, const vector3& b )
// {
//   return (( a.x == b.x ) && ( a.y == b.y ) && ( a.z == b.z ));
// }
// int operator != ( const vector3& a, const vector3& b )
// {
//   return (( a.x != b.x ) || ( a.y != b.y ) || ( a.z != b.z ));
// }

// #ifdef _IOSTREAM_H
// // stream operators
// ostream &operator<< ( ostream &s, vector3 v )
// {
//   s << v.x << ", " << v.y << ", " << v.z;
//   return s;
// }

// istream &operator>> ( istream &s, vector3 &v )
// {
//   s >> v.x >> v.y >> v.z;
//   return s;
// }
// #endif


// ---- member functions ------

void vector3::set( const double& _x, const double& _y, const double& _z )
{
  x = _x ; y = _y ; z = _z ;
}
void vector3::set( const int& _x, const int& _y, const int& _z )
{
  x = (double)_x ; y = (double)_y ; z = (double)_z ;
}
void vector3::set( void ){   x = 0.0 ; y = 0.0 ; z = 0.0 ; }
void vector3::reset( void ){ x = 0.0 ; y = 0.0 ; z = 0.0 ; }

inline double vector3::abs2( void ) const
{
  return( x*x + y*y + z*z );
}
inline double vector3::abs( void ) const
{
  return sqrt( x*x + y*y + z*z );
}
inline double vector3::gamma( void ) const
{
  return 1.0 / sqrt( 1.0 - x*x - y*y - z*z );
}
inline double vector3::ugamma( void ) const
{
  return sqrt( 1.0 + x*x + y*y + z*z );
}
inline vector3 vector3::v2uv( void ) const
{
  double f = 1.0 / sqrt( 1.0 - x*x - y*y - z*z );
  return vector3( f*x, f*y, f*z );
}
inline vector3 vector3::uv2v( void ) const
{
  double f = 1.0 / sqrt( 1.0 + x*x + y*y + z*z );
  return vector3( f*x, f*y, f*z );
}


// ---- useful functions ------

vector3 cross( const vector3& a, const vector3& b )
{
  return( a * b );
}
double dot( const vector3& a, const vector3& b )
{
  return( a % b );
}
double abs( const vector3& v )
{
  return( v.abs() );
}

# endif

// end

